On Tightness of Mutual Dependence Upperbound for Secret-key Capacity of Multiple Terminals

Csiszar and Narayan[3] defined the notion of secret key capacity for multiple terminals, characterized it as a linear program with Slepian-Wolf constraints of the related source coding problem of communication for omniscience, and upper bounded it by some information divergence expression from the joint to the product distribution of the private observations. This paper proves that the bound is tight for the important case when all users are active, using the polymatroidal structure[6] underlying the source coding problem. When some users are not active, the bound may not be tight. This paper gives a counter-example in which 3 out of the 6 terminals are active.

==> cg.m <==
% initialize the LP solver with CDD Criss-Cross
opt=mpt_init('lpsolver','cdd','abs_tol',1e-8);

A=[
 1 0 0 0 0 0;0 1 0 0 0 0;1 1 0 0 0 0;0 0 1 0 0 0;1 0 1 0 0 0;
 0 1 1 0 0 0;0 0 0 1 0 0;1 0 0 1 0 0;0 1 0 1 0 0;1 1 0 1 0 0;
 0 0 1 1 0 0;1 0 1 1 0 0;0 1 1 1 0 0;0 0 0 0 1 0;1 0 0 0 1 0;
 0 1 0 0 1 0;1 1 0 0 1 0;0 0 1 0 1 0;1 0 1 0 1 0;0 1 1 0 1 0;
 0 0 0 1 1 0;1 0 0 1 1 0;0 1 0 1 1 0;1 1 0 1 1 0;0 0 1 1 1 0;
 1 0 1 1 1 0;0 1 1 1 1 0;0 0 0 0 0 1;1 0 0 0 0 1;0 1 0 0 0 1;
 1 1 0 0 0 1;0 0 1 0 0 1;1 0 1 0 0 1;0 1 1 0 0 1;0 0 0 1 0 1;
 1 0 0 1 0 1;0 1 0 1 0 1;1 1 0 1 0 1;0 0 1 1 0 1;1 0 1 1 0 1;
 0 1 1 1 0 1;0 0 0 0 1 1;1 0 0 0 1 1;0 1 0 0 1 1;1 1 0 0 1 1;
 0 0 1 0 1 1;1 0 1 0 1 1;0 1 1 0 1 1;0 0 0 1 1 1;1 0 0 1 1 1;
 0 1 0 1 1 1;1 1 0 1 1 1;0 0 1 1 1 1;1 0 1 1 1 1;0 1 1 1 1 1;
 ];

b=[
 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 0,...
 1 1 0 0 0 1 0 0 0 0 0 0 1 0 1 1 0 0 0 1 0 1 1 1 1 1 2 1 2 2
 ]';

c=[1 1 1 1 1 1];

% Primal: $Rco=\min_x c*x$    subject to:   $-A*x <= -b$ 
[x,Rco]=mpt_solveLP(c',-A,-b);

% Dual: $nRco=\min_y b'*y$    subject to:   $A'*y = c'$ 
lb=zeros(size(A,1),1);
ub=Inf*ones(size(A,1),1);
[y,nRco]=mpt_solveLP(-b,[],[],A',c',[],[],lb,ub);

% Solving the primal problem in equational form
ceq=[c zeros(1,size(A,1))];
Aeq=[A -eye(size(A,1))];
lbeq=zeros(size(Aeq,2),1);
ubeq=Inf*ones(size(Aeq,2),1);
[x1,Rco1]=mpt_solveLP(ceq',[],[],Aeq,b,[],[],lbeq,ubeq);

% Verifying uniqueness of optimal solution x (i.e. show notUnique=0)
[x2,notUnique]=mpt_solveLP(-double(x1<1e-8),[],[],...
  [Aeq; ceq],[b;Rco1],[],[],lbeq,ubeq);
